Three loop effective potential for $\langle \frac{1}{2} { A_\mu^a }^2 \rangle$ in the Landau gauge in QCD

We apply the Local Composite Operator method to construct the three loop effective potential for the dimension two operator $\frac{1}{2} { A_\mu^a }^2$ in the Landau gauge in Quantum Chromodynamics. For $SU(3)$ we show that the three loop value of the effective mass of the gluon is similar to the two loop estimates when the number of massless quarks is strictly less than five for $SU(3)$.

==> anc/qcdlco3.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%      Electronic version of effective potential, renormalization group
%             functions and relevant renormalization constants 
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

ln(x) is the natural logarithm.
lnbar(x) = ln(x/mu^2).
gg = 4*pi*ggbar is the coupling constant.
ep represents epsilon.
Cf, Ca, Tf, d4AA, d4FA and d4AA are the colour Casimirs.
N_A is adjoint dimension.
lambda* are combinations of group Casimirs defined in the paper.
z2, z3, z4 and z5 are values of the Riemann zeta function.
asub4 = Li_4(1/2).
Logsine2 = Ls_2(2*pi/3).


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


delta_zeta = 

- (3*N_A)/2/ep 

+ (N_A*( + 35*Ca - 16*Nf*Tf ))/8/ep^2*a 

+ (N_A*( - 139*Ca + 32*Nf*Tf ))/12/ep*a 

+ (N_A*( - 665*Ca^2 + 584*Ca*Nf*Tf - 128*Nf^2*Tf^2 ))/48/ep^3*a^2 

+ (N_A*( + 6629*Ca^2 - 4280*Ca*Nf*Tf - 576*Cf*Nf*Tf

         + 512*Nf^2*Tf^2 ))/144/ep^2*a^2 

+ (N_A*( - 6237*Ca^2*z3 - 71551*Ca^2 + 27648*Ca*Nf*Tf*z3 + 17524*Ca*Nf*Tf

         - 27648*Cf*Nf*Tf*z3 + 33120*Cf*Nf*Tf + 1280*Nf^2*Tf^2 ))/864/ep*a^2 

+ (N_A*( + 52535*Ca^3 - 67416*Ca^2*Nf*Tf + 28800*Ca*Nf^2*Tf^2

         - 4096*Nf^3*Tf^3 ))/1152/ep^4*a^3

+ (N_A*( - 1274497*Ca^3 + 1342920*Ca^2*Nf*Tf + 181728*Ca*Cf*Nf*Tf

         - 418176*Ca*Nf^2*Tf^2 - 78336*Cf*Nf^2*Tf^2

         + 32768*Nf^3*Tf^3 ))/6912/ep^3*a^3 

+ (N_A*( + 488349*Ca^3*z3 + 8136934*Ca^3 - 2243808*Ca^2*Nf*Tf*z3

         - 5991276*Ca^2*Nf*Tf + 1997568*Ca*Cf*Nf*Tf*z3 - 3516336*Ca*Cf*Nf*Tf

         + 884736*Ca*Nf^2*Tf^2*z3 + 824256*Ca*Nf^2*Tf^2 + 31104*Cf^2*Nf*Tf

         - 884736*Cf*Nf^2*Tf^2*z3 + 1301760*Cf*Nf^2*Tf^2

         + 40960*Nf^3*Tf^3 ))/20736/ep^2*a^3 

+ (N_A*( - 7330584*Ca^3*z3 + 988362*Ca^3*z4 + 5416200*Ca^3*z5 - 19251711*Ca^3

         + 21050496*Ca^2*Nf*Tf*z3 - 4860864*Ca^2*Nf*Tf*z4

         - 4976640*Ca^2*Nf*Tf*z5 + 7469896*Ca^2*Nf*Tf - 8861184*Ca*Cf*Nf*Tf*z3

         + 4492800*Ca*Cf*Nf*Tf*z4 - 11612160*Ca*Cf*Nf*Tf*z5

         + 18097952*Ca*Cf*Nf*Tf - 3723264*Ca*Nf^2*Tf^2*z3

         + 1769472*Ca*Nf^2*Tf^2*z4 - 278656*Ca*Nf^2*Tf^2

         - 8460288*Cf^2*Nf*Tf*z3 + 14376960*Cf^2*Nf*Tf*z5 - 4405248*Cf^2*Nf*Tf

         + 3317760*Cf*Nf^2*Tf^2*z3 - 1769472*Cf*Nf^2*Tf^2*z4

         - 1636864*Cf*Nf^2*Tf^2 - 196608*Nf^3*Tf^3*z3

         + 65536*Nf^3*Tf^3 ))/27648/ep*a^3;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

delta(a) = - 3*N_A 

           + N_A*( - 139*Ca + 32*Nf*Tf )/3*a  

           + N_A*( - 6237*Ca^2*z3 - 71551*Ca^2 + 27648*Ca*Nf*Tf*z3

                   + 17524*Ca*Nf*Tf - 27648*Cf*Nf*Tf*z3 + 33120*Cf*Nf*Tf

                   + 1280*Nf^2*Tf^2 )/144*a^2 

           + N_A*( - 7330584*Ca^3*z3 + 988362*Ca^3*z4 + 5416200*Ca^3*z5

                   - 19251711*Ca^3 + 21050496*Ca^2*Nf*Tf*z3

                   - 4860864*Ca^2*Nf*Tf*z4 - 4976640*Ca^2*Nf*Tf*z5

                   + 7469896*Ca^2*Nf*Tf - 8861184*Ca*Cf*Nf*Tf*z3

                   + 4492800*Ca*Cf*Nf*Tf*z4 - 11612160*Ca*Cf*Nf*Tf*z5

                   + 18097952*Ca*Cf*Nf*Tf - 3723264*Ca*Nf^2*Tf^2*z3

                    + 1769472*Ca*Nf^2*Tf^2*z4 - 278656*Ca*Nf^2*Tf^2

                   - 8460288*Cf^2*Nf*Tf*z3 + 14376960*Cf^2*Nf*Tf*z5

                   - 4405248*Cf^2*Nf*Tf + 3317760*Cf*Nf^2*Tf^2*z3

                   - 1769472*Cf*Nf^2*Tf^2*z4 - 1636864*Cf*Nf^2*Tf^2

                   - 196608*Nf^3*Tf^3*z3 + 65536*Nf^3*Tf^3 )/3456*a^3;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

1/zeta(a) =

       + a*(
          + 13/9*Ca*N_A^(-1)
          - 8/9*Tf*Nf*N_A^(-1)
          )

       + a^2*(
          - 8129/1296*Ca^2*N_A^(-1)
          - 105/16*Ca^3*N_A^(-1)*lambda2
          - 3/4*Cf*Ca*N_A^(-1)
          + 105/4*Cf*Ca^2*N_A^(-1)*lambda2
          + 557/81*Tf*Ca*Nf*N_A^(-1)
          - 4/3*Tf*Cf*Nf*N_A^(-1)
          - 128/81*Tf^2*Nf^2*N_A^(-1)
          )

       + a^3*(
          - 15005/1728*Ca^3*N_A^(-1)
          + 1459/36*Ca^4*N_A^(-1)*lambda3
          - 4795/128*Ca^4*N_A^(-1)*lambda2
          - 11025/128*Ca^5*N_A^(-1)*lambda2^2
          - 629/144*Cf*Ca^2*N_A^(-1)
          + 950/9*Cf*Ca^3*N_A^(-1)*lambda3
          - 245/4*Cf*Ca^3*N_A^(-1)*lambda2
          + 11025/16*Cf*Ca^4*N_A^(-1)*lambda2^2
          + 8/3*Cf^2*Ca*N_A^(-1)
          - 1463/3*Cf^2*Ca^2*N_A^(-1)*lambda3
          + 6755/8*Cf^2*Ca^2*N_A^(-1)*lambda2
          - 11025/8*Cf^2*Ca^3*N_A^(-1)*lambda2^2
          - 20275/1944*Tf*Ca^2*Nf*N_A^(-1)
          + 2311/81*Tf*Cf*Ca*Nf*N_A^(-1)
          + 10/9*Tf*Cf^2*Nf*N_A^(-1)
          + 3674/243*Tf^2*Ca*Nf^2*N_A^(-1)
          - 1880/81*Tf^2*Cf*Nf^2*N_A^(-1)
          - 896/243*Tf^3*Nf^3*N_A^(-1)
          - 1661/144*z3*Ca^3*N_A^(-1)
          + 763/6*z3*Ca^4*N_A^(-1)*lambda3
          + 20/3*z3*Cf*Ca^2*N_A^(-1)
          - 380/3*z3*Cf*Ca^3*N_A^(-1)*lambda3
          + 1343/54*z3*Tf*Ca^2*Nf*N_A^(-1)
          - 592/27*z3*Tf*Cf*Ca*Nf*N_A^(-1)
          - 512/27*z3*Tf^2*Ca*Nf^2*N_A^(-1)
          + 512/27*z3*Tf^2*Cf*Nf^2*N_A^(-1)
          )

       + a^4*(
          - 659/864*N_A^(-2)*d4AA
          + 256/27*Nf*N_A^(-2)*d4FA
          - 352/27*Nf^2*N_A^(-2)*d4FF
          + 659/32*Ca*N_A^(-2)*lambda4*d4AA
          - 256*Ca*Nf*N_A^(-2)*lambda4*d4FA
          + 352*Ca*Nf^2*N_A^(-2)*lambda4*d4FF
          - 5778875537/53747712*Ca^4*N_A^(-1)
          - 19964625/8192*Ca^5*N_A^(-1)*lambda4
          + 24803/36*Ca^5*N_A^(-1)*lambda3
          + 176715/1024*Ca^5*N_A^(-1)*lambda2
          - 305025/256*Ca^6*N_A^(-1)*lambda2^2
          - 1157625/1024*Ca^7*N_A^(-1)*lambda2^3
          + 14933/1024*Cf*Ca^3*N_A^(-1)
          - 20457603/1024*Cf*Ca^4*N_A^(-1)*lambda4
          + 67735/12*Cf*Ca^4*N_A^(-1)*lambda3
          - 1689905/768*Cf*Ca^4*N_A^(-1)*lambda2
          + 591675/128*Cf*Ca^5*N_A^(-1)*lambda2^2
          + 3472875/256*Cf*Ca^6*N_A^(-1)*lambda2^3
          + 48155/2304*Cf^2*Ca^2*N_A^(-1)
          + 550551/256*Cf^2*Ca^3*N_A^(-1)*lambda4
          + 15637/9*Cf^2*Ca^3*N_A^(-1)*lambda3
          - 520135/96*Cf^2*Ca^3*N_A^(-1)*lambda2
          + 40425/2*Cf^2*Ca^4*N_A^(-1)*lambda2^2
          - 3472875/64*Cf^2*Ca^5*N_A^(-1)*lambda2^3
          - 203/96*Cf^3*Ca*N_A^(-1)
          + 3016773/32*Cf^3*Ca^2*N_A^(-1)*lambda4
          - 138985/3*Cf^3*Ca^2*N_A^(-1)*lambda3
          + 1100015/24*Cf^3*Ca^2*N_A^(-1)*lambda2
          - 628425/8*Cf^3*Ca^3*N_A^(-1)*lambda2^2
          + 1157625/16*Cf^3*Ca^4*N_A^(-1)*lambda2^3
          + 215810801/1679616*Tf*Ca^3*Nf*N_A^(-1)
          + 3323423/23328*Tf*Cf*Ca^2*Nf*N_A^(-1)
          - 75553/648*Tf*Cf^2*Ca*Nf*N_A^(-1)
          + 6*Tf*Cf^3*Nf*N_A^(-1)
          - 1759765/17496*Tf^2*Ca^2*Nf^2*N_A^(-1)
          - 22360/729*Tf^2*Cf*Ca*Nf^2*N_A^(-1)
          + 6940/81*Tf^2*Cf^2*Nf^2*N_A^(-1)
          + 310736/6561*Tf^3*Ca*Nf^3*N_A^(-1)
          - 33488/729*Tf^3*Cf*Nf^3*N_A^(-1)
          - 62464/6561*Tf^4*Nf^4*N_A^(-1)
          + 3395/128*z5*N_A^(-2)*d4AA
          - 20*z5*Nf*N_A^(-2)*d4FA
          - 91665/128*z5*Ca*N_A^(-2)*lambda4*d4AA
          + 540*z5*Ca*Nf*N_A^(-2)*lambda4*d4FA
          + 4608325/27648*z5*Ca^4*N_A^(-1)
          - 2612565/1024*z5*Ca^5*N_A^(-1)*lambda4
          + 2565/16*z5*Cf*Ca^3*N_A^(-1)
          - 202635/16*z5*Cf*Ca^4*N_A^(-1)*lambda4
          - 1485/8*z5*Cf^2*Ca^2*N_A^(-1)
          + 117315/8*z5*Cf^2*Ca^3*N_A^(-1)*lambda4
          - 47035/216*z5*Tf*Ca^3*Nf*N_A^(-1)
          - 1930/9*z5*Tf*Cf*Ca^2*Nf*N_A^(-1)
          + 7580/27*z5*Tf*Cf^2*Ca*Nf*N_A^(-1)
          + 320/3*z5*Tf^2*Ca^2*Nf^2*N_A^(-1)
          + 2240/9*z5*Tf^2*Cf*Ca*Nf^2*N_A^(-1)
          - 8320/27*z5*Tf^2*Cf^2*Nf^2*N_A^(-1)
          + 13247/576*z4*Ca^4*N_A^(-1)
          - 7625/54*z4*Tf*Ca^3*Nf*N_A^(-1)
          + 3172/27*z4*Tf*Cf*Ca^2*Nf*N_A^(-1)
          + 3775/27*z4*Tf^2*Ca^2*Nf^2*N_A^(-1)
          - 3616/27*z4*Tf^2*Cf*Ca*Nf^2*N_A^(-1)
          - 1024/27*z4*Tf^3*Ca*Nf^3*N_A^(-1)
          + 1024/27*z4*Tf^3*Cf*Nf^3*N_A^(-1)
          + 989/72*z3*N_A^(-2)*d4AA
          - 688/9*z3*Nf*N_A^(-2)*d4FA
          + 256/9*z3*Nf^2*N_A^(-2)*d4FF
          - 2967/8*z3*Ca*N_A^(-2)*lambda4*d4AA
          + 2064*z3*Ca*Nf*N_A^(-2)*lambda4*d4FA
          - 768*z3*Ca*Nf^2*N_A^(-2)*lambda4*d4FF
          - 21102833/248832*z3*Ca^4*N_A^(-1)
          - 14781555/1024*z3*Ca^5*N_A^(-1)*lambda4
          + 12971/6*z3*Ca^5*N_A^(-1)*lambda3
          + 36435/32*z3*Ca^5*N_A^(-1)*lambda2
          - 16405/128*z3*Cf*Ca^3*N_A^(-1)
          - 2339901/128*z3*Cf*Ca^4*N_A^(-1)*lambda4
          + 19855/2*z3*Cf*Ca^4*N_A^(-1)*lambda3
          - 91245/16*z3*Cf*Ca^4*N_A^(-1)*lambda2
          + 4795/48*z3*Cf^2*Ca^2*N_A^(-1)
          + 508365/16*z3*Cf^2*Ca^3*N_A^(-1)*lambda4
          - 36100/3*z3*Cf^2*Ca^3*N_A^(-1)*lambda3
          + 18375/4*z3*Cf^2*Ca^3*N_A^(-1)*lambda2
          + 890945/2592*z3*Tf*Ca^3*Nf*N_A^(-1)
          - 13775/972*z3*Tf*Cf*Ca^2*Nf*N_A^(-1)
          - 4378/27*z3*Tf*Cf^2*Ca*Nf*N_A^(-1)
          - 45020/243*z3*Tf^2*Ca^2*Nf^2*N_A^(-1)
          - 16276/243*z3*Tf^2*Cf*Ca*Nf^2*N_A^(-1)
          + 4928/27*z3*Tf^2*Cf^2*Nf^2*N_A^(-1)
          + 640/81*z3*Tf^3*Ca*Nf^3*N_A^(-1)
          - 896/243*z3*Tf^3*Cf*Nf^3*N_A^(-1)
          + 1024/243*z3*Tf^4*Nf^4*N_A^(-1)
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

1/Z_zeta =

       + 1

       + a*ep^(-1)*(
          + 13/6*Ca
          - 4/3*Tf*Nf
          )

       + a^2*ep^(-2)*(
          - 13/8*Ca^2
          + Tf*Ca*Nf
          )

       + a^2*ep^(-1)*(
          + 703/96*Ca^2
          - 315/32*Ca^3*lambda2
          - 9/8*Cf*Ca
          + 315/8*Cf*Ca^2*lambda2
          - 23/6*Tf*Ca*Nf
          - 2*Tf*Cf*Nf
          )

       + a^3*ep^(-3)*(
          + 403/144*Ca^3
          - 22/9*Tf*Ca^2*Nf
          + 4/9*Tf^2*Ca*Nf^2
          )

       + a^3*ep^(-2)*(
          - 521/64*Ca^3
          + 945/64*Ca^4*lambda2
          + 27/16*Cf*Ca^2
          - 945/16*Cf*Ca^3*lambda2
          + 61/12*Tf*Ca^2*Nf
          + 40/9*Tf*Cf*Ca*Nf
          - 2/3*Tf^2*Ca*Nf^2
          - 8/9*Tf^2*Cf*Nf^2
          )

       + a^3*ep^(-1)*(
          + 113515/3456*Ca^3
          + 1459/24*Ca^4*lambda3
          - 24045/256*Ca^4*lambda2
          - 33075/256*Ca^5*lambda2^2
          - 1043/96*Cf*Ca^2
          + 475/3*Cf*Ca^3*lambda3
          + 945/16*Cf*Ca^3*lambda2
          + 33075/32*Cf*Ca^4*lambda2^2
          + 4*Cf^2*Ca
          - 1463/2*Cf^2*Ca^2*lambda3
          + 20265/16*Cf^2*Ca^2*lambda2
          - 33075/16*Cf^2*Ca^3*lambda2^2
          - 3193/144*Tf*Ca^2*Nf
          - 1405/54*Tf*Cf*Ca*Nf
          + 5/3*Tf*Cf^2*Nf
          + 52/27*Tf^2*Ca*Nf^2
          + 76/27*Tf^2*Cf*Nf^2
          - 55/8*z3*Ca^3
          + 763/4*z3*Ca^4*lambda3
          + 10*z3*Cf*Ca^2
          - 190*z3*Cf*Ca^3*lambda3
          - 46/3*z3*Tf*Ca^2*Nf
          + 40/3*z3*Tf*Cf*Ca*Nf
          )
         ;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


effpot =

       + sigmabar^2*N_A*(
          + 9/2*lambda1
          )

       + a*sigmabar^2*N_A*(
          - 13/8
          - 105/8*Ca*lambda2
          - 9/4*Ca*lambda1
          + 105/2*Cf*lambda2
          - 39/2*Cf*lambda1
          )

       + a^2*sigmabar^2*N_A*(
          - 593/64*Ca
          + 1459/32*Ca^2*lambda3
          - 7665/64*Ca^2*lambda2
          - 2373/64*Ca^2*lambda1
          - 11025/64*Ca^3*lambda2^2
          - 247/16*Cf
          + 475/4*Cf*Ca*lambda3
          + 210*Cf*Ca*lambda2
          + 429/16*Cf*Ca*lambda1
          + 11025/8*Cf*Ca^2*lambda2^2
          - 4389/8*Cf^2*lambda3
          + 4305/4*Cf^2*lambda2
          + 39/8*Cf^2*lambda1
          - 11025/4*Cf^2*Ca*lambda2^2
          - 12*z3*Ca
          + 2289/16*z3*Ca^2*lambda3
          + 1377/32*z3*Ca^2*lambda1
          + 12*z3*Cf
          - 285/2*z3*Cf*Ca*lambda3
          - 117/2*z3*Cf*Ca*lambda1
          - 1/16*z2*Ca
          + 2*z2*Tf*Nf
          + 99/16*sqrt(3)*Logsine2*Ca
          )

       + a^3*sigmabar^2*(
          - 1977/16*lambda1*lambda4*d4AA
          + 1536*Nf*lambda1*lambda4*d4FA
          - 2112*Nf^2*lambda1*lambda4*d4FF
          + 274995/64*z5*lambda1*lambda4*d4AA
          - 3240*z5*Nf*lambda1*lambda4*d4FA
          + 8901/4*z3*lambda1*lambda4*d4AA
          - 12384*z3*Nf*lambda1*lambda4*d4FA
          + 4608*z3*Nf^2*lambda1*lambda4*d4FF
          )

       + a^3*sigmabar^2*N_A*(
          - 4647721/27648*Ca^2
          - 6654875/3072*Ca^3*lambda4
          + 77327/96*Ca^3*lambda3
          - 162085/384*Ca^3*lambda2
          - 64193/384*Ca^3*lambda1
          - 738675/256*Ca^4*lambda2^2
          - 1157625/512*Ca^5*lambda2^3
          - 6301/48*Cf*Ca
          - 2273067/128*Cf*Ca^2*lambda4
          + 617215/96*Cf*Ca^2*lambda3
          - 56245/64*Cf*Ca^2*lambda2
          + 74087/192*Cf*Ca^2*lambda1
          + 488775/32*Cf*Ca^3*lambda2^2
          + 3472875/128*Cf*Ca^4*lambda2^3
          + 1791/32*Cf^2
          + 183517/96*Cf^2*Ca*lambda4
          + 12711/8*Cf^2*Ca*lambda3
          - 168315/32*Cf^2*Ca*lambda2
          - 7579/24*Cf^2*Ca*lambda1
          + 260925/16*Cf^2*Ca^2*lambda2^2
          - 3472875/32*Cf^2*Ca^3*lambda2^3
          + 335197/4*Cf^3*lambda4
          - 416955/8*Cf^3*lambda3
          + 1490755/24*Cf^3*lambda2
          + 1963/24*Cf^3*lambda1
          - 124950*Cf^3*Ca*lambda2^2
          + 1157625/8*Cf^3*Ca^2*lambda2^3
          + 29257/864*Tf*Ca*Nf
          + 1903/24*Tf*Cf*Nf
          + 135/2*z5*Ca^2
          - 290285/128*z5*Ca^3*lambda4
          - 43855/512*z5*Ca^3*lambda1
          + 315/2*z5*Cf*Ca
          - 22515/2*z5*Cf*Ca^2*lambda4
          - 195*z5*Cf*Ca^2*lambda1
          - 195*z5*Cf^2
          + 13035*z5*Cf^2*Ca*lambda4
          + 390*z5*Cf^2*Ca*lambda1
          + 20913/512*z4*Ca^2
          - 4131/64*z4*Ca^3*lambda1
          - 27/4*z4*Cf*Ca
          + 351/4*z4*Cf*Ca^2*lambda1
          - 88*z4*Tf*Ca*Nf
          + 108*z4*Tf*Cf*Nf
          - 12703/192*z3*Ca^2
          - 1642395/128*z3*Ca^3*lambda4
          + 40439/16*z3*Ca^3*lambda3
          + 36435/16*z3*Ca^3*lambda2
          + 67125/256*z3*Ca^3*lambda1
          - 1439/32*z3*Cf*Ca
          - 259989/16*z3*Cf*Ca^2*lambda4
          + 177175/16*z3*Cf*Ca^2*lambda3
          - 91245/8*z3*Cf*Ca^2*lambda2
          - 2613/32*z3*Cf*Ca^2*lambda1
          + 231/2*z3*Cf^2
          + 56485/2*z3*Cf^2*Ca*lambda4
          - 27075/2*z3*Cf^2*Ca*lambda3
          + 18375/2*z3*Cf^2*Ca*lambda2
          - 299*z3*Cf^2*Ca*lambda1
          + 241/6*z3*Tf*Ca*Nf
          - 263/3*z3*Tf*Cf*Nf
          - 9883/2304*z2*Ca^2
          + 7245/64*z2*Ca^3*lambda2
          + 207/16*z2*Cf*Ca
          - 7245/16*z2*Cf*Ca^2*lambda2
          + 6701/288*z2*Tf*Ca*Nf
          - 16*z2*Tf*Cf*Nf
          - 16/9*z2*Tf^2*Nf^2
          - 225/8*asub4*Ca^2
          + 64*asub4*Tf*Ca*Nf
          - 128*asub4*Tf*Cf*Nf
          + 4239/256*Logsine2^2*Ca^2
          - 36*Logsine2^2*Tf*Ca*Nf
          + 225/32*ln(2)^2*z2*Ca^2
          - 16*ln(2)^2*z2*Tf*Ca*Nf
          + 32*ln(2)^2*z2*Tf*Cf*Nf
          - 75/64*ln(2)^4*Ca^2
          + 8/3*ln(2)^4*Tf*Ca*Nf
          - 16/3*ln(2)^4*Tf*Cf*Nf
          - 11/432*sqrt(3)*pi^3*Ca^2
          + 11/18*sqrt(3)*pi^3*Tf*Ca*Nf
          + 677/64*sqrt(3)*Logsine2*Ca^2
          + 10395/64*sqrt(3)*Logsine2*Ca^3*lambda2
          + 297/16*sqrt(3)*Logsine2*Cf*Ca
          - 10395/16*sqrt(3)*Logsine2*Cf*Ca^2*lambda2
          + 11*sqrt(3)*Logsine2*Tf*Ca*Nf
          )

       + lnbar(ggbar*sigmabar)*a*sigmabar^2*N_A*(
          + 3/4
          )

       + lnbar(ggbar*sigmabar)*a^2*sigmabar^2*N_A*(
          + 75/16*Ca
          + 315/16*Ca^2*lambda2
          + 9/4*Cf
          - 315/4*Cf*Ca*lambda2
          )

       + lnbar(ggbar*sigmabar)*a^3*sigmabar^2*N_A*(
          + 61787/768*Ca^2
          - 1459/16*Ca^3*lambda3
          + 34965/128*Ca^3*lambda2
          + 99225/256*Ca^4*lambda2^2
          + 979/32*Cf*Ca
          - 475/2*Cf*Ca^2*lambda3
          - 8715/16*Cf*Ca^2*lambda2
          - 99225/32*Cf*Ca^3*lambda2^2
          - 3/16*Cf^2
          + 4389/4*Cf^2*Ca*lambda3
          - 17535/8*Cf^2*Ca*lambda2
          + 99225/16*Cf^2*Ca^2*lambda2^2
          - 307/16*Tf*Ca*Nf
          - 70/3*Tf*Cf*Nf
          + 1335/64*z3*Ca^2
          - 2289/8*z3*Ca^3*lambda3
          - 15*z3*Cf*Ca
          + 285*z3*Cf*Ca^2*lambda3
          - 16*z3*Tf*Ca*Nf
          + 16*z3*Tf*Cf*Nf
          - 341/384*z2*Ca^2
          - 485/48*z2*Tf*Ca*Nf
          + 8/3*z2*Tf^2*Nf^2
          - 1023/32*sqrt(3)*Logsine2*Ca^2
          + 33/4*sqrt(3)*Logsine2*Tf*Ca*Nf
          )

       + lnbar(ggbar*sigmabar)^2*a^2*sigmabar^2*N_A*(
          - 9/16*Ca
          )

       + lnbar(ggbar*sigmabar)^2*a^3*sigmabar^2*N_A*(
          - 1791/128*Ca^2
          - 2835/128*Ca^3*lambda2
          - 81/32*Cf*Ca
          + 2835/32*Cf*Ca^2*lambda2
          + 15/4*Tf*Ca*Nf
          + 3/2*Tf*Cf*Nf
          )

       + lnbar(ggbar*sigmabar)^3*a^3*sigmabar^2*N_A*(
          + 31/32*Ca^2
          - 1/4*Tf*Ca*Nf
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


